A Krylov projection algorithm for large symmetric matrices with dense spectra

We consider the approximation of $B^T (A+sI)^{-1} B$ for large s.p.d. $A\in\mathbb{R}^{n\times n}$ with dense spectrum and $B\in\mathbb{R}^{n\times p}$, $p\ll n$. We target the computations of Multiple-Input Multiple-Output (MIMO) transfer functions for large-scale discretizations of problems with continuous spectral measures, such as linear time-invariant (LTI) PDEs on unbounded domains. Traditional Krylov methods, such as the Lanczos or CG algorithm, are known to be optimal for the computation of $(A+sI)^{-1}B$ with real positive $s$, resulting in an adaptation to the distinctively discrete and nonuniform spectra. However, the adaptation is damped for matrices with dense spectra. It was demonstrated in [Zimmerling, Druskin, Simoncini, Journal of Scientific Computing 103(1), 5 (2025)] that averaging Gau{\ss} and Gau\ss -Radau quadratures computed using the block-Lanczos method significantly reduces approximation errors for such problems. Here, we introduce an adaptive Kre\u{i}n-Nudelman extension to the (block) Lanczos recursions, allowing further acceleration at negligible $o(n)$ cost. Similar to the Gau\ss -Radau quadrature, a low-rank modification is applied to the (block) Lanczos matrix. However, unlike the Gau\ss -Radau quadrature, this modification depends on $\sqrt{s}$ and can be considered in the framework of the Hermite-Pad\'e approximants, which are known to be efficient for problems with branch-cuts, that can be good approximations to dense spectral intervals. Numerical results for large-scale discretizations of heat-diffusion and quasi-magnetostatic Maxwell's operators in unbounded domains confirm the efficiency of the proposed approach.

==> SISO_Preliminary/SISONudelmanLanczos_Test4.m <==
% New strategy is to have a single script that makes all figures for the
% paper rather than maxx esporting

%
% This is for textcase 7-diffusion

disp('A. Setup')
close all;clear all
setPlottingPreferences;

ErrMeas = @(x,y) norm(x-y);

ExpAdd='TestInterval-6_1_log'



PaperCase=7;7;2;%77;%[77]/10


    OrthMethod=1; % QR veriant
    debug=false; % debug flag to check identities during development
    
    [A,B,MaxIter,SaveString,s,PlotOp]=getPaperCase(PaperCase);

    MaxIter=1010;
    %siso first
    p=1;B=B(:,1);
    I_p=eye(p,p);
    
    SaveString=[SaveString '_ABteesting3']
    mkdir(SaveString)

    [N,p]=size(B);                      %extract dimensions
    ind =@(x) (x-1)*p+(1:p);            %block indexing function
    s_base=s; % for sweeps
    %% B. Run block Lanczos - extract block-Gammas
    disp('B. Run block Lanczos - extract block-Gammas')
    % B.1 Block Lanczos not storing basis
    [T , Alpha, BetaT] = LanczosBlock( A, B, MaxIter, OrthMethod );
    % [T , Alpha, BetaT,Q] = LanczosBlockM( A,M, B, MaxIter, OrthMethod ); %symmetric in M version
    
    % B.2 debug options provided
    if debug
        % test Lanczos idendity if in debug mode
        [T , Alpha, BetaT,Q] = LanczosBlock( A, B, MaxIter, OrthMethod );
        test=A*Q-Q*T;
        disp(['Error in Lanczos idendity: ' num2str(norm(test(:,1:p*(MaxIter-1)),'F')) ' (Frobenius error)'])
        clear Q test 
    end
    
    % B.3 extract block Gammas
    [Gamma_inv,hatGamma_inv_sq,Gamma,hatGamma]=ExtractGamma(Alpha,BetaT);
    

    
    Neval=100;
    s_sample=[logspace(-6,0,Neval) 1i*logspace(-6,0,Neval)];
    % s_sample=[logspace(-5,0,Neval) 1i*logspace(-5,0,Neval)];

I_M=speye(MaxIter*p,MaxIter*p);
E_1=I_M(:,ind(1));
    
    if(N<100000)%sucks only for s comples????
        for iter=1:length(s_sample)
            I_N=speye(N,N);
            Ftrue(:,:,iter)=B'*((A+s_sample(iter)*I_N)\B);
            nrmlz1(iter)=ErrMeas(Ftrue(:,:,iter),zeros(size(Ftrue(:,:,iter))));
        end
    else
    %     MaxIter=1500;
        I_M=speye(MaxIter*p,MaxIter*p);
        E_1=I_M(:,ind(1));
        for iter=1:length(s_sample)
                Ftrue(:,:,iter)=full(BetaT{1}'*E_1'*((T(1:MaxIter*p,1:MaxIter*p)+s_sample(iter)*I_M)\E_1)*BetaT{1});
                nrmlz1(iter)=ErrMeas(Ftrue(:,:,iter),zeros(size(Ftrue(:,:,iter))));
        end
    end



%% Krein NUDELMAN Start
options = optimset('Display','iter','PlotFcns',@optimplotfval);

%run and cerrectly export all this time!
% ItArray=[10:1:1450];
ItArray=[10:10:1000];


ExpAdd=''

Ip=1;eye(p,p);
tic

x=0.011*[1 0.1]';[1e-2 1e-1]'
xold=x;
xabNegReal_old=x;
xinit=x;
for kt=1:length(ItArray)
    it=ItArray(kt);
    disp(num2str(it))
    I_M=speye(it*p,it*p);    
    E_m=I_M(:,ind(it));
    E_1=I_M(:,ind(1));
    
    disp([num2str(kt) '/' num2str(length(ItArray))])
    remove    = -Gamma_inv(:,:,it  );

    EmEmt=E_m*E_m';

    for iter=1:length(s_sample)
    KK2=E_1'*((T(1:it*p,1:it*p)+s_sample(iter)*I_M)\E_1);
    er_Gauss(iter,kt)=ErrMeas(KK2,Ftrue(:,:,iter))./nrmlz1(iter);

    CorrNudel=(hatGamma_inv_sq(:,:,it)'*(remove)*hatGamma_inv_sq(:,:,it));
    KK1=E_1'*((T(1:it*p,1:it*p)+CorrNudel*EmEmt'+s_sample(iter)*I_M)\E_1);

    er_Radau(iter,kt)=ErrMeas(KK1,Ftrue(:,:,iter))./nrmlz1(iter);
    FGR(:,:,iter)=full((KK1+KK2)/2);
    
    er_GR(iter,kt)=ErrMeas((KK1+KK2)/2,Ftrue(:,:,iter))./nrmlz1(iter);

    GR_BND(iter,kt)=ErrMeas(KK1,KK2)./norm(KK1);
    end

    % find indecees participating in optimization
    tol=1e-6;
    % For given iteratoin count figure out which s are converged by the
    indexFit=GR_BND(:,kt)<tol;
    % GR-bound < tol
    if(~any(indexFit))
        indexFit(length(s_sample)/2-(0:10))=1;
    end
    
    %option to sparsify
    if(sum(indexFit)>30)
        indexFit2=indexFit;indexFit2(1:5:end)=0;
        indexFit=xor(indexFit2,indexFit);
    end
    %option to delete imaginary fitting
    indexFit((length(s_sample)/2+1):end)=0;


     x0 = [xinit];x0(:);
    funBest = @(x)funOptLocTrue(x,T,E_1,E_m,it,p,hatGamma_inv_sq,remove,I_M,Ftrue(:,:,35:5:100),s_sample(35:5:100));
    funBestGR = @(x)funOptLocTrue(x,T,E_1,E_m,it,p,hatGamma_inv_sq,remove,I_M,FGR(:,:,indexFit),s_sample(indexFit));
    funBestGRN = @(x)funOptLocTrueNudel(x,T,E_1,E_m,it,p,hatGamma_inv_sq,remove,I_M,FGR(:,:,indexFit),s_sample(indexFit),Gamma);
    
    funab_negReal = @(x) funOptLoc_weighted_T3(x,T,E_1,E_m,it,p,hatGamma_inv_sq,remove,I_M,Gamma);

% %     funSame = @(x)funOptLocSAME_six(x,T,it,p,hatGamma_inv_sq,remove,remove_p1,remove_m1,I_M,I_M_p1,I_M_m1,s_sample);
%     x0 = [xinit];x0(:);
%     fun = @(x) funOptLoc(x,T,E_1,E_m,it,p,hatGamma_inv_sq,remove,I_M); % best so far
%     fun = @(x) funOptLoc_weighted_T3(x,T,E_1,E_m,it,p,hatGamma_inv_sq,remove,I_M); 
%     funN = @(x) funOptLocNudelRes(x,T,E_1,E_m,it,p,hatGamma_inv_sq,remove,I_M,Gamma); 
    funab = @(x) funOptLocTrueNudelab(x,T,E_1,E_m,it,p,hatGamma_inv_sq,remove,I_M,FGR(:,:,indexFit),s_sample(indexFit),Gamma);


%     funNudel= @(x) funOptLocNudel(x,T,E_1,E_m,it,p,hatGamma_inv_sq,remove,I_M);

%     [x,fval,exitflag,output] =fminsearch(fun,x0,options);

    [xbest,fval,exitflag,output] =fminsearch(funBest,x0);
    XBest(:,kt)=xbest;
    
%     

%       x0N=xinit(1);

      x0N=3/(sqrt(sum(squeeze(hatGamma(:,:,1:it)))./cumsum(sum(Gamma(:,:,1:it)))));
      [xN,fval,exitflag,output] =fminsearch(funBestGRN,(x0N));

      x0ab=[x0N 0]';
      [xab,fval,exitflag,output] =fminsearch(funab,(x0ab));

      x0=[x0N 0]';
    [x,fval,exitflag,output] =fminsearch(funBestGR,(x0));

     x0=xabNegReal_old';
    [xabNegReal,fval,exitflag,output] =fminsearch(funab_negReal,(x0));

    Xab(:,kt)=xab;
    XabNegReal(:,kt)=xabNegReal;xabNegReal_old=xabNegReal;
    XN(kt)=xN;
    X(:,kt)=x;
    xold=x(:);


    for iter=1:length(s_sample)
    %optimize
%     CorrNudel=(hatGamma_inv_sq(:,:,it)'*(remove+ ...
%         inv(Gamma(:,:,it)/2+...
%         sqrt(Gamma(:,:,it)^2/4+Gamma(:,:,it)*hatGamma_inv_sq(:,:,it)'*hatGamma_inv_sq(:,:,it)./s_sample(iter))))*hatGamma_inv_sq(:,:,it));
%     KKO=E_1'*((T(1:it*p,1:it*p)+E_m*CorrNudel*E_m'+s_sample(iter)*I_M)\E_1);
%     er_Infinity(iter,kt)=ErrMeas(KKO,Ftrue(:,:,iter))./nrmlz1(iter);

    %add an optimizatoin function?
    CorrNudel=(hatGamma_inv_sq(:,:,it)'*(remove+inv(Ip*abs(xbest(2))+Ip./sqrt(s_sample(iter))*abs(xbest(1)))  )*hatGamma_inv_sq(:,:,it));
    KKO=E_1'*((T(1:it*p,1:it*p)+E_m*CorrNudel*E_m'+s_sample(iter)*I_M)\E_1);
    er_best(iter,kt)=ErrMeas(KKO,Ftrue(:,:,iter))./nrmlz1(iter);

    
     CorrNudel=(hatGamma_inv_sq(:,:,it)'*(remove+inv(Gamma(:,:,it)+Ip./(abs(xab(2))+sqrt(s_sample(iter)))*abs(xab(1)))  )*hatGamma_inv_sq(:,:,it));    
     KKO=E_1'*((T(1:it*p,1:it*p)+E_m*CorrNudel*E_m'+s_sample(iter)*I_M)\E_1);
     er_Nudelab(iter,kt)=ErrMeas(KKO,Ftrue(:,:,iter))./nrmlz1(iter);

     CorrNudel=(hatGamma_inv_sq(:,:,it)'*(remove+inv(Gamma(:,:,it)+Ip./(abs(xabNegReal(2))+sqrt(s_sample(iter)))*abs(xabNegReal(1)))  )*hatGamma_inv_sq(:,:,it));    
     KKO=E_1'*((T(1:it*p,1:it*p)+E_m*CorrNudel*E_m'+s_sample(iter)*I_M)\E_1);
     er_Nudelab_Neg(iter,kt)=ErrMeas(KKO,Ftrue(:,:,iter))./nrmlz1(iter);
     

    CorrNudel=(hatGamma_inv_sq(:,:,it)'*(remove+inv(Ip*abs(1/mean(squeeze(Gamma(:,:,1:it))))+Ip./sqrt(s_sample(iter))*abs(x0N/3))  )*hatGamma_inv_sq(:,:,it));
    KKO=E_1'*((T(1:it*p,1:it*p)+E_m*CorrNudel*E_m'+s_sample(iter)*I_M)\E_1);
    er_best2(iter,kt)=ErrMeas(KKO,Ftrue(:,:,iter))./nrmlz1(iter);


     CorrNudel=(hatGamma_inv_sq(:,:,it)'*(remove+inv(Gamma(:,:,it)+Ip./sqrt(s_sample(iter))*abs(xN(1)))  )*hatGamma_inv_sq(:,:,it));    
     KKO=E_1'*((T(1:it*p,1:it*p)+E_m*CorrNudel*E_m'+s_sample(iter)*I_M)\E_1);
     er_Nudel(iter,kt)=ErrMeas(KKO,Ftrue(:,:,iter))./nrmlz1(iter);


%      OptX=Gamma(:,:,it);%mean(squeeze(Gamma(:,:,1:it*p)))
     CorrNudel=(hatGamma_inv_sq(:,:,it)'*(remove+inv(Gamma(:,:,it)+Ip./sqrt(s_sample(iter))*abs(x0N/3))  )*hatGamma_inv_sq(:,:,it));    
     KKO=E_1'*((T(1:it*p,1:it*p)+E_m*CorrNudel*E_m'+s_sample(iter)*I_M)\E_1);
     er_Nudel2(iter,kt)=ErrMeas(KKO,Ftrue(:,:,iter))./nrmlz1(iter);

    CorrNudel=(hatGamma_inv_sq(:,:,it)'*(remove+inv(Ip*abs(x(2))+Ip./sqrt(s_sample(iter))*abs(x(1)))  )*hatGamma_inv_sq(:,:,it));
    KKO=E_1'*((T(1:it*p,1:it*p)+(CorrNudel)*EmEmt+s_sample(iter)*I_M)\E_1);
    er_opt(iter,kt)=ErrMeas(KKO,Ftrue(:,:,iter))./nrmlz1(iter);
    end
    elapsedTime=toc;
    disp(['Time for iter was:' num2str(elapsedTime) 's'])
    disp([x' xbest'])
end
disp('----done -------------------')
disp(X)

[x [xN ;0] xabNegReal xab xbest]

%%
[ItArray;XBest;Xab]
% [abs(X') squeeze(Gamma(:,:,ItArray))]
%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%% END RUN %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

figure(927),clf
hold on
plot(ItArray(1:length(XN)),abs(1./XN))

offset1=0;
offset2=0;
MIt=MaxIter-max(offset1,offset2);
plot(sqrt(cumsum(squeeze(hatGamma(offset1+(1:MIt))))./cumsum(squeeze(Gamma(offset2+(1:MIt))))))

grid on

legend('$\phi_m$','$[\sum_{i=1}^m \hat \gamma_i (\sum_{i=1}^m \gamma_i)^{-1}]^{1/2}$','Location','NorthWest')
xlabel('m - iteration')
set(gca,'fontsize',20)
box on

NameF=['phi'];
FigureHandle=gcf;
  exportgraphics(FigureHandle,[SaveString '/' NameF '.png'],'Resolution',300) 
 saveas(gcf,[SaveString '/' NameF  '.fig'])
 exportgraphics(gca,[SaveString '/' NameF  '.pdf'],'ContentType','image')
 print(FigureHandle, [SaveString '/' NameF ], '-depsc')
%% %%%%%%%%%%%%%%% Paper figures %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

for sInd=140;[10:10:200]%:10:200;35;60;%10:10:200

 figure(3),clf

    semilogy(ItArray,er_Gauss(sInd,1:length(ItArray)),'k')
        hold on
    semilogy(ItArray,er_Radau(sInd,1:length(ItArray)),'b')
    semilogy(ItArray,er_GR(sInd,1:length(ItArray)),'--')
    semilogy(ItArray,er_Nudel(sInd,1:length(ItArray)),'k--')
    

    title(['s positive=' num2str(s_sample(sInd))] )
    xlabel('Iteration')
     legend('Error Gauss','Error Gauss-Radau','Error GR averaged','Error Nudelman','Location','NorthEast')
  
    grid on
    axis tight

NameF=['Conv_s=' num2str(s_sample(sInd))];
Directory=[SaveString '/Convergence'];
mkdir(Directory)
FigureHandle=gcf;
exportgraphics(FigureHandle,[Directory '/' NameF '.png'],'Resolution',300) 
saveas(gcf,[Directory '/' NameF  '.fig'])
exportgraphics(gca,[Directory '/' NameF  '.pdf'],'ContentType','image')
print(FigureHandle, [Directory '/' NameF ], '-depsc')

semilogy(ItArray,er_best(sInd,1:length(ItArray)),'r')
semilogy(ItArray,er_opt(sInd,1:length(ItArray)),'m--')
semilogy(ItArray,er_Nudelab(sInd,1:length(ItArray)),':')
semilogy(ItArray,er_Nudelab_Neg(sInd,1:length(ItArray)),'.')

legend('Error Gauss','Error Gauss-Radau','Error GR averaged','Error Nudelman','Error Cheat','Error Nudel a b','Error Nudel a b new','Error Nudel a b neg axi','Location','NorthEast')

%  legend('Error Gauss','Error Gauss-Radau','Error GR averaged','Error Nudelman','Error Cheat','Location','NorthEast')
NameF=['CHEAT_Conv_s=' num2str(s_sample(sInd))];
Directory=[SaveString '/Convergence'];
mkdir(Directory)
FigureHandle=gcf;
exportgraphics(FigureHandle,[Directory '/' NameF '.png'],'Resolution',300) 
saveas(gcf,[Directory '/' NameF  '.fig'])
exportgraphics(gca,[Directory '/' NameF  '.pdf'],'ContentType','image')
print(FigureHandle, [Directory '/' NameF ], '-depsc')
end

%%
%xxxxxxxxxxxxxxxxx
for indkt=40;[1 10:10:100];[ 10 50 300 400 800 1400];
figure(9),clf
    loglog(s_sample(1:Neval),er_Gauss(1:Neval,indkt),'k')
    hold on
    loglog(s_sample(1:Neval),er_Radau(1:Neval,indkt),'b')
    loglog(s_sample(1:Neval),er_GR(1:Neval,indkt),'--')
    loglog(s_sample(1:Neval),er_Nudel(1:Neval,indkt),'k--')
    title(['s positive real it=' num2str(ItArray(indkt))] )
    xlabel('$\log{(s)}$')
    legend('Error Gauss','Error Gauss-Radau','Error GR averaged','Error Nudelman','Location','SouthWest')
    grid on
    axis tight



    plotAdd=num2str(ItArray(indkt)) ;
    NameF=['ErrorSweep_Real' plotAdd ];
    Directory=SaveString;
    FigureHandle=gcf;
    exportgraphics(FigureHandle,[Directory '/' NameF '.png'],'Resolution',300) 
    saveas(gcf,[Directory '/' NameF  '.fig'])
    exportgraphics(gca,[Directory '/' NameF  '.pdf'],'ContentType','image')
    print(FigureHandle, [Directory '/' NameF ], '-depsc')
    
    loglog(s_sample(1:Neval),er_best(1:Neval,indkt),'r')
    loglog(s_sample(1:Neval),er_opt((1:Neval),indkt),'k:')
    loglog(s_sample(1:Neval),er_Nudelab((1:Neval),indkt),":")
    loglog(s_sample(1:Neval),er_Nudelab_Neg((1:Neval),indkt),"-.")
%     legend('Error Gauss','Error Gauss-Radau','Error GR averaged','Error Nudelman','Error Cheat','Error Nudel a b','Error Nudel a b NEW','Error Nudel a b NegAx','Location','SouthWest')
    legend('Gauss','Gauss-Radau','GR averaged','Nudelman $phi$','Cheat','Nudel a b','Nudel a b NEW','Nudel a b NegAx','Location','SouthWest')

    NameF=['ErrorSweep_Real_Cheat' plotAdd ];
    Directory=SaveString;
    FigureHandle=gcf;
    exportgraphics(FigureHandle,[Directory '/' NameF '.png'],'Resolution',300) 
    saveas(gcf,[Directory '/' NameF  '.fig'])
    exportgraphics(gca,[Directory '/' NameF  '.pdf'],'ContentType','image')
    print(FigureHandle, [Directory '/' NameF ], '-depsc')

 %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

 figure(10),clf
    loglog(s_sample(1:Neval),er_Gauss(Neval+(1:Neval),indkt),'k')
    hold on
    loglog(s_sample(1:Neval),er_Radau(Neval+(1:Neval),indkt),'b')
    loglog(s_sample(1:Neval),er_GR(Neval+(1:Neval),indkt),'--')
    loglog(s_sample(1:Neval),er_Nudel(Neval+(1:Neval),indkt),'k--')
    title(['s positive real it=' num2str(ItArray(indkt))] )
    title(['s imaginary it=' num2str(ItArray(indkt)) ])
    xlabel('$\log{(-\imath s)}$')
    legend('Error Gauss','Error Gauss-Radau','Error GR averaged','Error Nudelman','Location','SouthWest')
    grid on
    axis tight

    plotAdd=num2str(ItArray(indkt)) ;
    NameF=['ErrorSweep_Imag' plotAdd ];
    Directory=SaveString;
    FigureHandle=gcf;
    exportgraphics(FigureHandle,[Directory '/' NameF '.png'],'Resolution',300) 
    saveas(gcf,[Directory '/' NameF  '.fig'])
    exportgraphics(gca,[Directory '/' NameF  '.pdf'],'ContentType','image')
    print(FigureHandle, [Directory '/' NameF ], '-depsc')
    
    loglog(s_sample(1:Neval),er_best(Neval+(1:Neval),indkt),'r')
    loglog(s_sample(1:Neval),er_opt(Neval+(1:Neval),indkt),'k:')
    loglog(s_sample(1:Neval),er_Nudelab(Neval+(1:Neval),indkt),":")
    loglog(s_sample(1:Neval),er_Nudelab_Neg(Neval+(1:Neval),indkt),"-.")
     legend('Gauss','Gauss-Radau','GR averaged','Nudelman $phi$','Cheat','Nudel a b','Nudel a b NEW','Nudel a b NegAx','Location','SouthWest')

%     legend('Error Gauss','Error Gauss-Radau','Error GR averaged','Error Nudelman','Error Cheat','Error Nudel a b','Location','SouthWest')

    NameF=['ErrorSweep_Imag_Cheat' plotAdd ];
    Directory=SaveString;
    FigureHandle=gcf;
    exportgraphics(FigureHandle,[Directory '/' NameF '.png'],'Resolution',300) 
    saveas(gcf,[Directory '/' NameF  '.fig'])
    exportgraphics(gca,[Directory '/' NameF  '.pdf'],'ContentType','image')
    print(FigureHandle, [Directory '/' NameF ], '-depsc')

end

%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% END Paper figure
% [ItArray(1:13);X(:,1:13)]

error('This is the end')
%%













for indkt=[1:size(er_Gauss,2)];
figure(9),clf
    loglog(s_sample(1:Neval),er_Gauss(1:Neval,indkt),'k')
    hold on
    loglog(s_sample(1:Neval),er_Radau(1:Neval,indkt),'b')
    loglog(s_sample(1:Neval),er_GR(1:Neval,indkt),'--')
    loglog(s_sample(1:Neval),er_Nudel(1:Neval,indkt),'k--')
    title(['s positive real it=' num2str(ItArray(indkt))] )
    xlabel('$\log{(s)}$')
    legend('Error Gauss','Error Gauss-Radau','Error GR averaged','Error Nudelman','Location','SouthWest')
    grid on
    axis tight



    plotAdd=num2str(ItArray(indkt)) ;
    NameF=['ErrorSweep_Real' plotAdd ];
    Directory=SaveString;
    FigureHandle=gcf;
    exportgraphics(FigureHandle,[Directory '/' NameF '.png'],'Resolution',300) 
    saveas(gcf,[Directory '/' NameF  '.fig'])
    exportgraphics(gca,[Directory '/' NameF  '.pdf'],'ContentType','image')
    print(FigureHandle, [Directory '/' NameF ], '-depsc')
    
    loglog(s_sample(1:Neval),er_best(1:Neval,indkt),'r')
    loglog(s_sample(1:Neval),er_opt((1:Neval),indkt),'m--')
    legend('Error Gauss','Error Gauss-Radau','Error GR averaged','Error Nudelman','Error Cheat','Error Nudel a b','Location','SouthWest')

    NameF=['ErrorSweep_Real_Cheat' plotAdd ];
    Directory=SaveString;
    FigureHandle=gcf;
    exportgraphics(FigureHandle,[Directory '/' NameF '.png'],'Resolution',300) 
    saveas(gcf,[Directory '/' NameF  '.fig'])
    exportgraphics(gca,[Directory '/' NameF  '.pdf'],'ContentType','image')
    print(FigureHandle, [Directory '/' NameF ], '-depsc')

 %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

 figure(10),clf
    loglog(s_sample(1:Neval),er_Gauss(Neval+(1:Neval),indkt),'k')
    hold on
    loglog(s_sample(1:Neval),er_Radau(Neval+(1:Neval),indkt),'b')
    loglog(s_sample(1:Neval),er_GR(Neval+(1:Neval),indkt),'--')
    loglog(s_sample(1:Neval),er_Nudel(Neval+(1:Neval),indkt),'k--')
    title(['s positive real it=' num2str(ItArray(indkt))] )
    title(['s imaginary it=' num2str(ItArray(indkt)) ])
    xlabel('$\log{(-\imath s)}$')
    legend('Error Gauss','Error Gauss-Radau','Error GR averaged','Error Nudelman','Location','SouthWest')
    grid on
    axis tight

    plotAdd=num2str(ItArray(indkt)) ;
    NameF=['ErrorSweep_Imag' plotAdd ];
    Directory=SaveString;
    FigureHandle=gcf;
    exportgraphics(FigureHandle,[Directory '/' NameF '.png'],'Resolution',300) 
    saveas(gcf,[Directory '/' NameF  '.fig'])
    exportgraphics(gca,[Directory '/' NameF  '.pdf'],'ContentType','image')
    print(FigureHandle, [Directory '/' NameF ], '-depsc')
    
    loglog(s_sample(1:Neval),er_best(Neval+(1:Neval),indkt),'r')
    loglog(s_sample(1:Neval),er_opt(Neval+(1:Neval),indkt),'m--')
    legend('Error Gauss','Error Gauss-Radau','Error GR averaged','Error Nudelman','Error Cheat','Error Nudel a b','Location','SouthWest')

    NameF=['ErrorSweep_Imag_Cheat' plotAdd ];
    Directory=SaveString;
    FigureHandle=gcf;
    exportgraphics(FigureHandle,[Directory '/' NameF '.png'],'Resolution',300) 
    saveas(gcf,[Directory '/' NameF  '.fig'])
    exportgraphics(gca,[Directory '/' NameF  '.pdf'],'ContentType','image')
    print(FigureHandle, [Directory '/' NameF ], '-depsc')

end




%%

 for sInd=30%:10:200;35;60;%10:10:200

 figure(3),clf


    semilogy(ItArray,er_opt(sInd,1:length(ItArray)),'k.-')
    hold on
    semilogy(ItArray,er_Gauss(sInd,1:length(ItArray)))
    semilogy(ItArray,er_Radau(sInd,1:length(ItArray)),'b')
    semilogy(ItArray,er_GR(sInd,1:length(ItArray)),'--')
%     loglog(s_sample(1:Neval),er_opt_av(1:Neval,indkt),'o')
    semilogy(ItArray,er_best(sInd,1:length(ItArray)),'k--')
      semilogy(ItArray,er_best2(sInd,1:length(ItArray)),'k--')
    semilogy(ItArray,er_Nudel(sInd,1:length(ItArray)),'g--')
    
% semilogy(ItArray,er_Nudel2(sInd,1:length(ItArray)),'b--')
    
    
%     semilogy(ItArray,er_Nudel2(sInd,1:length(ItArray)),'b.')


    title(['s positive=' num2str(s_sample(sInd))] )
    xlabel('Iteration')
    %legend('Error Optimized','Error Gauss','Error Radau','Error GR averaged','Location','SouthWest'),end
     legend('Err opt Nudel $a + b \sqrt{s}$','Err Gauss','Err Radau','Err GR averaged','Err Cheat','Err opt Nudel $\phi \sqrt{s}$','Location','NorthEast')
  
    grid on
    axis tight

    pause(0.2)
NameF=['PostOptimized_' ExpAdd 's=' num2str(s_sample(sInd))];
Directory=[SaveString '/Convergence'];
mkdir(Directory)
FigureHandle=gcf;
  exportgraphics(FigureHandle,[Directory '/' NameF '.png'],'Resolution',300) 
 saveas(gcf,[Directory '/' NameF  '.fig'])
 exportgraphics(gca,[Directory '/' NameF  '.pdf'],'ContentType','image')
 print(FigureHandle, [Directory '/' NameF ], '-depsc')
 end
%%

figure(2),clf
for kt=1:4
subplot(2,4,kt)
    indkt=min(kt,4)+2;
    indkt=round(kt*length(ItArray)/5);

    loglog(s_sample(1:Neval),er_opt(1:Neval,indkt),'k.-')
    hold on
    loglog(s_sample(1:Neval),er_Gauss(1:Neval,indkt))
    loglog(s_sample(1:Neval),er_Radau(1:Neval,indkt),'b')
    loglog(s_sample(1:Neval),er_GR(1:Neval,indkt),'--')
%     loglog(s_sample(1:Neval),er_opt_av(1:Neval,indkt),'o')
  loglog(s_sample(1:Neval),er_best(1:Neval,indkt),'k--')
   loglog(s_sample(1:Neval),er_Nudel(1:Neval,indkt),'g--')
    

  
    title(['s positive real it=' num2str(ItArray(indkt))] )
    xlabel('log(s)')
    if(kt==1), legend('Err opt Nudel $a + b \sqrt{s}$','Err Gauss','Err Radau','Err GR averaged','Err Cheat','Err opt Nudel $\phi \sqrt{s}$','Location','SouthWest')
  ,end
    grid on
    axis tight
%     xlim([1e-6 1e-1])

% imagesc(log(er_GR(1:100,1:length(ItArray))))

subplot(2,4,kt+4)

    loglog(s_sample(1:Neval),er_opt(Neval+(1:Neval),indkt),'k.-')
    hold on
    loglog(s_sample(1:Neval),er_Gauss(Neval+(1:Neval),indkt),'b')
    loglog(s_sample(1:Neval),er_Radau(Neval+(1:Neval),indkt))
    loglog(s_sample(1:Neval),er_GR(Neval+(1:Neval),indkt),'--')
     loglog(s_sample(1:Neval),er_best(Neval+(1:Neval),indkt),'k--')
      loglog(s_sample(1:Neval),er_Nudel(Neval+(1:Neval),indkt),'g--')
    title(['s imaginary it=' num2str(ItArray(indkt)) ])
    xlabel('log(i s)')
    %if(kt==1),legend('Error Optimized','Error Gauss','Error Radau','Error GR averaged'),end
    grid on
    axis tight
%     xlim([1e-6 1e-1])
end

NameF=['ErrorPlot2_' ExpAdd ];
Directory=SaveString;
FigureHandle=gcf;
 exportgraphics(FigureHandle,[Directory '/' NameF '.png'],'Resolution',300) 
 saveas(gcf,[Directory '/' NameF  '.fig'])
 exportgraphics(gca,[Directory '/' NameF  '.pdf'],'ContentType','image')
 print(FigureHandle, [Directory '/' NameF ], '-depsc')

 %%

for indkt=11:50:950;[1:2:17];[591:100:1200]%1 41 91 191:200 300-9 400-9 500-9]
figure(9),clf
    loglog(s_sample(1:Neval),er_opt(1:Neval,indkt),'k.-')
    hold on
    loglog(s_sample(1:Neval),er_Gauss(1:Neval,indkt))
    loglog(s_sample(1:Neval),er_Radau(1:Neval,indkt),'b')
    loglog(s_sample(1:Neval),er_GR(1:Neval,indkt),'--')
%     loglog(s_sample(1:Neval),er_opt_av(1:Neval,indkt),'o')
  loglog(s_sample(1:Neval),er_best(1:Neval,indkt),'k--')
      loglog(s_sample(1:Neval),er_Nudel(1:Neval,indkt),'g--')
    title(['s positive real it=' num2str(ItArray(indkt))] )
    xlabel('log(s)')
    legend('Err opt Nudel $a + b \sqrt{s}$','Err Gauss','Err Radau','Err GR averaged','Err Cheat','Err opt Nudel $\phi \sqrt{s}$','Location','SouthWest')
    grid on
    axis tight



 plotAdd=num2str(ItArray(indkt)) ;
NameF=['ErrorPlot2_Individual' plotAdd ];
Directory=SaveString;
FigureHandle=gcf;
 exportgraphics(FigureHandle,[Directory '/' NameF '.png'],'Resolution',300) 
 saveas(gcf,[Directory '/' NameF  '.fig'])
 exportgraphics(gca,[Directory '/' NameF  '.pdf'],'ContentType','image')
 print(FigureHandle, [Directory '/' NameF ], '-depsc')


 figure(10),clf
     loglog(s_sample(1:Neval),er_opt(Neval+(1:Neval),indkt),'k.-')
    hold on
    loglog(s_sample(1:Neval),er_Gauss(Neval+(1:Neval),indkt),'b')
    loglog(s_sample(1:Neval),er_Radau(Neval+(1:Neval),indkt))
    loglog(s_sample(1:Neval),er_GR(Neval+(1:Neval),indkt),'--')
     loglog(s_sample(1:Neval),er_best(Neval+(1:Neval),indkt),'k--')
       loglog(s_sample(1:Neval),er_Nudel(Neval+(1:Neval),indkt),'g--')
    title(['s imaginary it=' num2str(ItArray(indkt)) ])
    xlabel('log(i s)')
    %if(kt==1),legend('Error Optimized','Error Gauss','Error Radau','Error GR averaged'),end
    grid on
    axis tight

     plotAdd=num2str(ItArray(indkt)) ;
NameF=['ErrorPlot2_Individual_imag' plotAdd ];
Directory=SaveString;
FigureHandle=gcf;
 exportgraphics(FigureHandle,[Directory '/' NameF '.png'],'Resolution',300) 
 saveas(gcf,[Directory '/' NameF  '.fig'])
 exportgraphics(gca,[Directory '/' NameF  '.pdf'],'ContentType','image')
 print(FigureHandle, [Directory '/' NameF ], '-depsc')
end

%% plot of optimized stuff on negative real line


%%
kt=3
it=ItArray(kt);
disp(num2str(it))
I_M=speye(it*p,it*p);    
E_m=I_M(:,ind(it));
E_1=I_M(:,ind(1));

remove=-Gamma_inv(:,:,it);
b=0;Gamma(:,:,it);
a=0;Gamma(:,:,it)/2;
x0 = [b,a];

[opt,F]=funOptLocOut(X(:,kt),T,E_1,E_m,it,p,hatGamma_inv_sq,remove,I_M);
% [opt,Foutwrong,svec]=funOptLocOut(x0,T,E_1,E_m,it,p,hatGamma_inv_sq,remove,I_M);

figure
hold on
plot(svec,imag(F))
hold on
% plot(svec,imag(Foutwrong))

grid on
box on
legend(['Imag $\sqrt s F_{KN}(s)$ Optimized'],['Imag $\sqrt s F_{KN}(s)$ guess'])

NameF=['PostOptimized_' ExpAdd ];
Directory=SaveString;
FigureHandle=gcf;
 exportgraphics(FigureHandle,[Directory '/' NameF '.png'],'Resolution',300) 
 saveas(gcf,[Directory '/' NameF  '.fig'])
 exportgraphics(gca,[Directory '/' NameF  '.pdf'],'ContentType','image')
 print(FigureHandle, [Directory '/' NameF ], '-depsc')

 %%
 figure
semilogx(-svec,imag(F))
hold on

% semilogx(-svec,imag(Foutwrong))

grid on
box on
legend(['Imag $\sqrt s F_{KN}(s)$ Optimized'],['Imag $\sqrt s F_{KN}(s)$ guess'])

NameF=['PostOptimized_logx_' ExpAdd ];
Directory=SaveString;
FigureHandle=gcf;
 exportgraphics(FigureHandle,[Directory '/' NameF '.png'],'Resolution',300) 
 saveas(gcf,[Directory '/' NameF  '.fig'])
 exportgraphics(gca,[Directory '/' NameF  '.pdf'],'ContentType','image')
 print(FigureHandle, [Directory '/' NameF ], '-depsc')


 %% convergence given 
 for sInd=30;10:10:200

 figure(2),clf
 
s_sample(sInd)

    semilogy(ItArray,er_opt(sInd,1:length(ItArray)),'k.-')
    hold on
    semilogy(ItArray,er_Gauss(sInd,1:length(ItArray)))
    semilogy(ItArray,er_Radau(sInd,1:length(ItArray)),'b')
    semilogy(ItArray,er_GR(sInd,1:length(ItArray)),'--')
%     loglog(s_sample(1:Neval),er_opt_av(1:Neval,indkt),'o')
%    semilogy(ItArray,er_Infinity(sInd,1:length(ItArray)),'k-')
    
    title(['s positive=' num2str(s_sample(sInd))] )
    xlabel('Iteration')
    %legend('Error Optimized','Error Gauss','Error Radau','Error GR averaged','Location','SouthWest'),end
    legend('Error Optimized','Error Gauss','Error Radau','Error GR averaged','Location','NorthEast')
    
    grid on
    axis tight

NameF=['PostOptimized_' ExpAdd 's=' num2str(s_sample(sInd))];
Directory=[SaveString '/Convergence'];
mkdir(Directory)
FigureHandle=gcf;
 exportgraphics(FigureHandle,[Directory '/' NameF '.png'],'Resolution',300) 
 end

%%
figure
semilogy(ItArray(X(2,:)>0),er_opt(sInd,X(2,:)>0),'x')
hold on
semilogy(ItArray(X(2,:)<0),er_opt(sInd,X(2,:)<0),'o')

%%


figure(9),clf
semilogy(ItArray,abs(X(1,:)))

peaks3=abs(X(2,:))>1e-3;
hold on
semilogy(ItArray,abs(X(2,:)),'r')
peaks=[false diff(abs(X(1,:)),2)<0 false];
peaks2=[false diff(abs(X(1,:)),2)>0 false];
semilogy(ItArray(peaks),abs(X(1,peaks)),'o')
semilogy(ItArray(peaks2),abs(X(1,peaks2)),'k.')

%%

peaks3=abs(X(1,:))./abs(X(2,:))<10;
peaks3=abs(X(2,:))<0.0001;

figure(9),clf
semilogy(ItArray,abs(X(1,:)))
hold on
peaks=[false diff(abs(X(1,:)),2)<0 false];
peaks2=[false diff(abs(X(1,:)),2)>0 false];
semilogy(ItArray(peaks),abs(X(1,peaks)),'o')
semilogy(ItArray(peaks2),abs(X(1,peaks2)),'k.')
grid on
xlim([1 500])

 figure(2),clf
 sInd=30
s_sample(sInd)

    semilogy(ItArray(peaks),er_opt(sInd,peaks),'r.-')
    hold on
    semilogy(ItArray(peaks2),er_opt(sInd,peaks2),'k.-')
    semilogy(ItArray(peaks3),er_opt(sInd,peaks3),'o')

    
    
    semilogy(ItArray,er_Gauss(sInd,:))
    semilogy(ItArray,er_Radau(sInd,:),'b')
    semilogy(ItArray,er_GR(sInd,:),'--')
%     loglog(s_sample(1:Neval),er_opt_av(1:Neval,indkt),'o')
%    semilogy(ItArray,er_Infinity(sInd,:),'k-')
    
    title(['s positive=' num2str(s_sample(sInd))] )
    xlabel('Iteration')
    %legend('Error Optimized','Error Gauss','Error Radau','Error GR averaged','Location','SouthWest'),end
    legend('Error Optimized 1','Error Optimized 2','Error Gauss','Error Radau','Error GR averaged','Location','NorthEast')
    
    grid on
    axis tight


    %%

figure(14)
subplot(221)
        imagesc(ItArray,s_sample(1:100),log(er_best(1:100,1:length(ItArray))))
        caxis([-12 1])
        grid on,colorbar,crameri oslo
        title('Best fit - cheat')
        xlabel('iteration'),ylabel('s')
subplot(222)
        imagesc(ItArray,s_sample(1:100),log(er_opt(1:100,1:length(ItArray))))
        caxis([-12 1])
        title('Krein Nudel')
        grid on,colorbar,crameri oslo
        xlabel('iteration'),ylabel('s')
subplot(223)
        imagesc(ItArray,s_sample(1:100),log(er_GR(1:100,1:length(ItArray))))
        caxis([-12 1])
        title('GR-averaged')
        grid on,colorbar,crameri oslo
        xlabel('iteration'),ylabel('s')
subplot(224)
        imagesc(ItArray,s_sample(1:100),log(er_Gauss(1:100,1:length(ItArray))))
        caxis([-12 1])
        grid on,colorbar,crameri oslo
        xlabel('iteration'),ylabel('s')
        title('Gauss')

        set(gcf,'Position',[435   387   878   539])

NameF=['FullConvergence_' ExpAdd ];
Directory=SaveString;
FigureHandle=gcf;
 exportgraphics(FigureHandle,[Directory '/' NameF '.png'],'Resolution',300) 
 saveas(gcf,[Directory '/' NameF  '.fig'])
 exportgraphics(gca,[Directory '/' NameF  '.pdf'],'ContentType','image')
 print(FigureHandle, [Directory '/' NameF ], '-depsc')

%%

 figure(2),clf
 sInd=50
s_sample(sInd)

    semilogy(ItArray,er_opt(sInd,:),'k.-')
    hold on
    semilogy(ItArray,er_Gauss(sInd,:))
    semilogy(ItArray,er_Radau(sInd,:),'b')
    semilogy(ItArray,er_GR(sInd,:),'--')
%     loglog(s_sample(1:Neval),er_opt_av(1:Neval,indkt),'o')
%    semilogy(ItArray,er_Infinity(sInd,:),'k-')
    
    title(['s positive=' num2str(s_sample(sInd))] )
    xlabel('Iteration')
    %legend('Error Optimized','Error Gauss','Error Radau','Error GR averaged','Location','SouthWest'),end
    legend('Error Optimized','Error Gauss','Error Radau','Error GR averaged','Location','NorthEast')
    
    grid on
    axis tight

NameF=['PostOptimized_' ExpAdd 's=' num2str(s_sample(sInd))];
Directory=[SaveString '/Convergence'];
mkdir(Directory)
FigureHandle=gcf;
 exportgraphics(FigureHandle,[Directory '/' NameF '.png'],'Resolution',300) 
 saveas(gcf,[Directory '/' NameF  '.fig'])
 exportgraphics(gca,[Directory '/' NameF  '.pdf'],'ContentType','image')
 print(FigureHandle, [Directory '/' NameF ], '-depsc')


%%

function [out]=funOptLocTrue(x,T,E_1,E_m,it,p,hatGamma_inv_sq,remove,I_M,Ftrue,svec)

iter=0;
Ip=1;%eye(p,p);

for s=svec
    iter=iter+1;
    CorrNudel=(hatGamma_inv_sq(:,:,it)'*(remove+inv(Ip*abs(x(2))+Ip.*1./sqrt(s).*abs(x(1))) )*hatGamma_inv_sq(:,:,it));
    
    F(iter)=full(E_1'*((T(1:it*p,1:it*p)+E_m*CorrNudel*E_m'+s*I_M)\E_1));
end

out=norm((F(:)-squeeze(Ftrue(:)))./squeeze(Ftrue(:)));
end




function [out]=funOptLocTrueNudel(x,T,E_1,E_m,it,p,hatGamma_inv_sq,remove,I_M,Ftrue,svec,Gamma)
iter=0;
Ip=1;%eye(p,p);

for s=svec
    iter=iter+1;
    CorrNudel=(hatGamma_inv_sq(:,:,it)'*(remove+inv(Gamma(:,:,it)+Ip.*1./sqrt(s).*abs(x(1))) )*hatGamma_inv_sq(:,:,it));
%     CorrNudel=(hatGamma_inv_sq(:,:,it)'*(remove+inv(Gamma(:,:,it)+Ip./sqrt(s).*abs(x(1))))*hatGamma_inv_sq(:,:,it));   
    F(iter)=full(E_1'*((T(1:it*p,1:it*p)+E_m*CorrNudel*E_m'+s*I_M)\E_1));
end

out=norm((F(:)-squeeze(Ftrue(:)))./squeeze(Ftrue(:)));
end


function [out]=funOptLocTrueNudelab(x,T,E_1,E_m,it,p,hatGamma_inv_sq,remove,I_M,Ftrue,svec,Gamma)
iter=0;
Ip=1;%eye(p,p);

for s=svec
    iter=iter+1;
    CorrNudel=(hatGamma_inv_sq(:,:,it)'*(remove+inv(Gamma(:,:,it)+Ip.*1./(abs(x(2))+sqrt(s)).*abs(x(1))) )*hatGamma_inv_sq(:,:,it));
%     CorrNudel=(hatGamma_inv_sq(:,:,it)'*(remove+inv(Gamma(:,:,it)+Ip./sqrt(s).*abs(x(1))))*hatGamma_inv_sq(:,:,it));   
    F(iter)=full(E_1'*((T(1:it*p,1:it*p)+E_m*CorrNudel*E_m'+s*I_M)\E_1));
end

out=norm((F(:)-squeeze(Ftrue(:)))./squeeze(Ftrue(:)));
end

%negative real axis testing once more:


function [out]=funOptLoc_weighted_T3(x,T,E_1,E_m,it,p,hatGamma_inv_sq,remove,I_M,Gamma)

% svec=-logspace(-3,0.3,2000); % only one beeing better
% svec=-linspace(-6,0.3,2000);
% svec=-linspace(10^(-4),0.4,100); %0.3wroked
svec=-linspace(2/10,0.001,500)+1e-6i; %1e-6 also works;
% svec=linspace(1,0.0001,500); %1e-6 also works;
% svec=-linspace(2,0.0001,500)+1e-10i; %for graph at 9?
% svec=-logspace(1.5,-5,500)+1e-10i; %for graph at 9?
% svec=-linspace(10^(-3),10^(0.3),2000);
%  svec=-logspace(-6,1,2000);%netwoirk
% % svec=-logspace(-0.3,0.3,3000);

iter=0;
Ip=1;%eye(p,p);

%precompute Em and EMt?
EmEmt=E_m*E_m';
% E_m2=I_M(:,end-1);
for s=svec
    iter=iter+1;
%     CorrNudel=(hatGamma_inv_sq(:,:,it)'*(remove+inv(x(2)+1./sqrt(s).*x(1)) )*hatGamma_inv_sq(:,:,it));
CorrNudel=(hatGamma_inv_sq(:,:,it)'*(remove+inv(Gamma(:,:,it)+1./(abs(x(2))+sqrt(s)).*abs(x(1))) )*hatGamma_inv_sq(:,:,it));

%     CorrNudel=(hatGamma_inv_sq(:,:,it)'*(remove+inv(Ip*abs(x(2))+Ip.*1./sqrt(s).*abs(x(1))) )*hatGamma_inv_sq(:,:,it));
% CorrNudel=(hatGamma_inv_sq(:,:,it)'*(remove+inv(Ip*abs(x(2))+Ip.*1./sqrt(s).*abs(x(1))) )*hatGamma_inv_sq(:,:,it));
%     CorrNudel=remove+1/(abs(x(2))+1./sqrt(s).*abs(x(1)));
%     CorrNudel=hatGamma_inv_sq(:,:,it)'*CorrNudel*hatGamma_inv_sq(:,:,it);
    Q=((T(1:it*p,1:it*p)+(CorrNudel)*EmEmt+s*I_M)\E_1);
%       weight(iter)= norm(E_m'*Q)/norm(Q);
%     weight2(iter)= (E_m2'*Q);
%     F(iter)=weight(iter)*full(sqrt(s)*E_1'*Q);
     F(iter)=sqrt(s)*full(E_1'*Q);


%      F(iter)=full(E_m2'*Q);
%      F(iter)=sqrt(s)*full(E_1'*Q);
end

% weight=weight./norm(weight);

% out=norm(F);
% out=norm(weight2);

out=max(abs(imag(F)));%both work
% out=max(abs(((F))));
% out=norm(weight.*F)+norm(diff(weight.*F)); % not so good
%  out=sum(real(imag(KK2)).^2);

% 
% figure
% semilogy(real(svec),weight,'--')
% hold on
% 
% semilogy(real(svec),abs(imag(weight.*F)))
% set(gca,'fontsize',16)
% legend('weight','weight*imag(\cal F)')

end

